Imprecise Transition Matrices for Markov Cohort Models: Lower and Upper Expectations with a Practical Health Economic Application

In applied health research, Markov cohort models are built on a precisely specified transition probability matrix. However, in many applications, the available evidence -- transition counts, structural constraints, and treatment-effect data -- identifies a set of admissible matrices rather than one uniquely justified matrix. This paper formulates an imprecise-probability extension in which inference yields lower and upper expectations over an evidence-compatible set of precise Markov cohort models. The contribution differs from existing imprecise Markov-chain work by focusing on finite-horizon cohort trajectories, additive accumulated outcomes, and transition matrices constructed from empirical transition counts. Under non-empty compact separately specified outgoing-row sets, the lower and upper accumulated outcomes are computed exactly by Bellman-style lower and upper transition operators. We prove the envelope theorem, reduction to the classical model, coherence properties of the lower transition operator, and algebraic conditions under which a single selected matrix yields a non-robust decision. We then show how multinomial transition counts induce admissible matrix sets through the Imprecise Dirichlet Model. A real-world cost-effectiveness example of patent foramen ovale closure after cryptogenic stroke illustrates the practical consequence: the empirical transition matrix slightly favors closure, whereas the imprecise analysis yields an incremental net monetary benefit interval crossing zero. The method provides both a rigorous lower-expectation formulation and a practical diagnostic for decisions that depend on transition probabilities not fully resolved by the evidence.

==> bellman_envelope.R <==
# bellman_envelope.R
# Direct implementation of Theorem 1 (lower/upper transition-operator Bellman
# recursion) for the PFO imprecise Markov cohort model of the case study.
#
# Unlike case_study_reproducible.R, which evaluates the classical cohort model at
# the IDM interval endpoints, this script computes the lower and upper envelopes
# from the transition operators in Eq. (imprecise-bellman-transition), folding in
# the acute recurrent-stroke cost as a one-step transition reward r(1,2).
# It recovers the same INMB interval, illustrating Remark 1: because INMB is
# monotone in the single recurrent-stroke probability, the optimizing row is
# pinned to an interval endpoint at every step, so the rectangular envelope and
# the fixed-matrix endpoint evaluation coincide here.
#
# States: 1 = no recurrent stroke, 2 = after recurrent stroke, 3 = dead.

lambda         <- 150000
discount_rate  <- 0.03
horizon        <- 7
u              <- c(0.86, 0.65, 0.00)   # utilities by state
c_state        <- c(200, 8000, 0.00)    # annual state-occupancy costs
d0             <- 0.002                 # death probability, no-stroke state
d1             <- 0.050                 # death probability, post-stroke state
c_acute        <- 40000                 # acute transition cost: no-stroke -> post-stroke
c_closure_once <- 15000                 # one-time closure cost

# One backward step of the lower/upper transition-operator recursion for this model.
# Only the no-stroke row (state 1) is imprecise: p_stroke in [p_lo, p_hi], with the
# background death probability d0 held fixed (the one-parameter subfamily of the IDM
# simplex used in the case study). Rows 2 and 3 are precise. The acute cost enters as the
# transition reward r(1,2) = -dt * c_acute in net-monetary-benefit units.
step_value <- function(Vnext, p_lo, p_hi, dt, sense) {
  Vt <- numeric(3)
  Vt[2] <- (1 - d1) * Vnext[2] + d1 * Vnext[3]   # post-stroke row [0, 1-d1, d1]
  Vt[3] <- Vnext[3]                              # dead row (absorbing)
  # no-stroke row value as a function of p:
  #   (1 - d0) Vnext[1] + d0 Vnext[3] + p * ( Vnext[2] - Vnext[1] - dt * c_acute )
  coef <- Vnext[2] - Vnext[1] - dt * c_acute
  p <- if (sense == "lower") {
    if (coef < 0) p_hi else p_lo                 # minimise the arm's NMB value-to-go
  } else {
    if (coef < 0) p_lo else p_hi                 # maximise
  }
  Vt[1] <- (1 - d0) * Vnext[1] + d0 * Vnext[3] + p * coef
  Vt
}

# Backward recursion over reward steps t = horizon-1, ..., 0 with terminal V = 0.
arm_envelope <- function(p_lo, p_hi, sense, closure) {
  V <- c(0, 0, 0)
  for (t in (horizon - 1):0) {
    dt <- 1 / (1 + discount_rate)^t
    g  <- dt * (lambda * u - c_state)            # state NMB contribution g_t
    V  <- g + step_value(V, p_lo, p_hi, dt, sense)
  }
  V[1] - if (closure) c_closure_once else 0      # m0 = e_1; subtract one-time closure cost
}

# IDM bounds (alpha = 2) from the pooled high-risk PFO evidence.
alpha          <- 2
closure_py     <- 238 * 5.3 + 60 * 2.8
medical_py     <- 235 * 5.3 + 60 * 2.8
closure_events <- 0
medical_events <- 20
pc_lo <- closure_events / (closure_py + alpha)
pc_hi <- (closure_events + alpha) / (closure_py + alpha)
pm_lo <- medical_events / (medical_py + alpha)
pm_hi <- (medical_events + alpha) / (medical_py + alpha)

# Independent per-arm admissible sets, so the lower endpoint of INMB factorises:
#   lower INMB = inf NMB_closure - sup NMB_medical   (closure worst, medical best)
#   upper INMB = sup NMB_closure - inf NMB_medical   (closure best, medical worst)
lower_INMB <- arm_envelope(pc_lo, pc_hi, "lower", TRUE) -
              arm_envelope(pm_lo, pm_hi, "upper", FALSE)
upper_INMB <- arm_envelope(pc_lo, pc_hi, "upper", TRUE) -
              arm_envelope(pm_lo, pm_hi, "lower", FALSE)

cat(sprintf("Lower INMB (Theorem 1 recursion): %.1f\n", lower_INMB))
cat(sprintf("Upper INMB (Theorem 1 recursion): %.1f\n", upper_INMB))
cat(sprintf("IDM INMB interval: [%.0f, %.0f]\n", round(lower_INMB), round(upper_INMB)))
stopifnot(lower_INMB < 0, upper_INMB > 0)   # interval crosses zero: non-robust


==> case_study_reproducible.R <==
# Real-data case study: PFO closure after cryptogenic stroke
# This script reproduces the PFO case study (Real-data application) in the manuscript.
# It uses a compact Markov cohort model to isolate transition-row uncertainty.

# -------------------------
# Evidence synthesis
# -------------------------
# High-risk PFO recurrent-stroke evidence used in the manuscript:
# CLOSE: 0/238 closure vs 14/235 antiplatelet, mean/median follow-up approximated as 5.3 time steps.
# DEFENSE-PFO: 0/60 closure vs 10.5% medical therapy, represented as 6/60, follow-up 2.8 time steps.
# Patient-years are approximated as randomized patients multiplied by follow-up.

trials <- data.frame(
  trial = c("CLOSE", "CLOSE", "DEFENSE-PFO", "DEFENSE-PFO"),
  strategy = c("PFO closure", "Medical therapy", "PFO closure", "Medical therapy"),
  patients = c(238, 235, 60, 60),
  followup = c(5.3, 5.3, 2.8, 2.8),
  stroke_events = c(0, 14, 0, 6)
)

trials$patient_years <- trials$patients * trials$followup
print(trials)

closure_py <- sum(trials$patient_years[trials$strategy == "PFO closure"])
medical_py <- sum(trials$patient_years[trials$strategy == "Medical therapy"])
closure_events <- sum(trials$stroke_events[trials$strategy == "PFO closure"])
medical_events <- sum(trials$stroke_events[trials$strategy == "Medical therapy"])

alpha <- 2

# Empirical annual recurrent-stroke probabilities.
p_closure_emp <- closure_events / closure_py
p_medical_emp <- medical_events / medical_py

# Precise symmetric Dirichlet posterior mean over the binary row: stroke / no stroke.
p_closure_dir <- (closure_events + alpha / 2) / (closure_py + alpha)
p_medical_dir <- (medical_events + alpha / 2) / (medical_py + alpha)

# IDM bounds for the recurrent-stroke component.
p_closure_lower <- closure_events / (closure_py + alpha)
p_closure_upper <- (closure_events + alpha) / (closure_py + alpha)
p_medical_lower <- medical_events / (medical_py + alpha)
p_medical_upper <- (medical_events + alpha) / (medical_py + alpha)

cat("\nAnnual recurrent-stroke probabilities\n")
print(data.frame(
  strategy = c("PFO closure", "Medical therapy"),
  empirical = c(p_closure_emp, p_medical_emp),
  dirichlet_mean = c(p_closure_dir, p_medical_dir),
  IDM_lower = c(p_closure_lower, p_medical_lower),
  IDM_upper = c(p_closure_upper, p_medical_upper)
))

# -------------------------
# Markov cohort model
# -------------------------
# States: no recurrent stroke, after recurrent stroke, dead.

evaluate_strategy <- function(p_stroke,
                              closure = FALSE,
                              horizon = 7,
                              lambda = 150000,
                              discount_rate = 0.03,
                              p_death_no_stroke = 0.002,
                              p_death_post_stroke = 0.050,
                              utility_no_stroke = 0.86,
                              utility_post_stroke = 0.65,
                              cost_no_stroke = 200,
                              cost_post_stroke = 8000,
                              cost_acute_stroke = 40000,
                              cost_closure_once = 15000) {
  m <- c(no_stroke = 1, post_stroke = 0, dead = 0)
  qalys <- 0
  costs <- if (closure) cost_closure_once else 0

  for (t in 0:(horizon - 1)) {
    d <- 1 / (1 + discount_rate)^t

    # Time-step outcome contributions.
    qalys <- qalys + d * (m["no_stroke"] * utility_no_stroke +
                          m["post_stroke"] * utility_post_stroke)
    costs <- costs + d * (m["no_stroke"] * cost_no_stroke +
                          m["post_stroke"] * cost_post_stroke)

    # Acute recurrent stroke cost for transitions from no recurrent stroke to post-stroke.
    strokes <- m["no_stroke"] * p_stroke
    costs <- costs + d * strokes * cost_acute_stroke

    P <- matrix(
      c(1 - p_stroke - p_death_no_stroke, p_stroke, p_death_no_stroke,
        0, 1 - p_death_post_stroke, p_death_post_stroke,
        0, 0, 1),
      nrow = 3,
      byrow = TRUE,
      dimnames = list(names(m), names(m))
    )

    m <- as.numeric(m %*% P)
    names(m) <- c("no_stroke", "post_stroke", "dead")
  }

  nmb <- lambda * qalys - costs
  list(qalys = qalys, costs = costs, nmb = nmb)
}

compare_strategies <- function(p_closure, p_medical) {
  closure <- evaluate_strategy(p_closure, closure = TRUE)
  medical <- evaluate_strategy(p_medical, closure = FALSE)
  c(
    closure_qalys = closure$qalys,
    closure_costs = closure$costs,
    closure_nmb = closure$nmb,
    medical_qalys = medical$qalys,
    medical_costs = medical$costs,
    medical_nmb = medical$nmb,
    incremental_qalys = closure$qalys - medical$qalys,
    incremental_costs = closure$costs - medical$costs,
    INMB = closure$nmb - medical$nmb
  )
}

results <- rbind(
  empirical_matrix = compare_strategies(p_closure_emp, p_medical_emp),
  precise_dirichlet_mean = compare_strategies(p_closure_dir, p_medical_dir),
  IDM_lower_bound = compare_strategies(p_closure_upper, p_medical_lower),
  IDM_upper_bound = compare_strategies(p_closure_lower, p_medical_upper)
)

cat("\nCost-effectiveness results\n")
print(round(results, 3))

# -------------------------
# Sensitivity analyses
# (Section: Sensitivity to the threshold and the imprecision strength)
# -------------------------

# INMB at a given IDM strength alpha and threshold lambda, as the exact lower/upper
# envelope: closure worst (highest stroke prob) and medical best (lowest) give the
# lower endpoint; the reverse gives the upper endpoint.
inmb_interval <- function(alpha, lambda = 150000) {
  pc_lo <- closure_events / (closure_py + alpha)
  pc_hi <- (closure_events + alpha) / (closure_py + alpha)
  pm_lo <- medical_events / (medical_py + alpha)
  pm_hi <- (medical_events + alpha) / (medical_py + alpha)
  lower <- evaluate_strategy(pc_hi, closure = TRUE,  lambda = lambda)$nmb -
           evaluate_strategy(pm_lo, closure = FALSE, lambda = lambda)$nmb
  upper <- evaluate_strategy(pc_lo, closure = TRUE,  lambda = lambda)$nmb -
           evaluate_strategy(pm_hi, closure = FALSE, lambda = lambda)$nmb
  c(lower = lower, upper = upper)
}

cat("\nINMB interval at lambda = 150000 by IDM strength alpha\n")
for (a in c(1, 2)) {
  iv <- inmb_interval(a, 150000)
  cat(sprintf("  alpha = %d: [%.0f, %.0f]\n", a, iv["lower"], iv["upper"]))
}

cat("\nINMB interval by willingness-to-pay threshold (alpha = 2)\n")
for (lam in c(50000, 100000, 150000, 200000)) {
  iv <- inmb_interval(2, lam)
  concl <- if (iv["lower"] > 0) "PFO closure" else
           if (iv["upper"] < 0) "Medical therapy" else "None (non-robust)"
  cat(sprintf("  lambda = %6d: [%.0f, %.0f]  -> %s\n", lam, iv["lower"], iv["upper"], concl))
}

# Threshold at which each curve crosses zero (alpha = 2):
# INMB(lambda) = lambda * dQALY - dCost, so the crossing is at lambda = dCost / dQALY.
zero_crossing <- function(p_closure, p_medical) {
  cl <- evaluate_strategy(p_closure, closure = TRUE)
  me <- evaluate_strategy(p_medical, closure = FALSE)
  (cl$costs - me$costs) / (cl$qalys - me$qalys)
}
pc_lo2 <- closure_events / (closure_py + 2)
pc_hi2 <- (closure_events + 2) / (closure_py + 2)
pm_lo2 <- medical_events / (medical_py + 2)
pm_hi2 <- (medical_events + 2) / (medical_py + 2)
cat(sprintf("\nZero-crossing thresholds (alpha = 2):\n  empirical:      %.0f\n  lower envelope: %.0f\n  upper envelope: %.0f\n",
            zero_crossing(p_closure_emp, p_medical_emp),
            zero_crossing(pc_hi2, pm_lo2),
            zero_crossing(pc_lo2, pm_hi2)))


==> classical_bellman_three_state.R <==
# Classical three-state Markov cohort model using Bellman recursion
# This script demonstrates the classical backward Bellman recursion of the manuscript.
# States: S1 = healthy, S2 = sick, S3 = dead.

P <- matrix(
  c(0.80, 0.15, 0.05,
    0.00, 0.70, 0.30,
    0.00, 0.00, 1.00),
  nrow = 3,
  byrow = TRUE
)

m0 <- c(1, 0, 0)       # whole cohort starts in S1
T <- 3                 # final model year
g <- c(1, 1, 0)        # survival-year value vector

# Backward Bellman recursion.
# V[[t + 1]] stores V_t because R list indices start at 1.
V <- vector("list", T + 1)
V[[T + 1]] <- g

for (t in (T - 1):0) {
  V[[t + 1]] <- g + as.numeric(P %*% V[[t + 2]])
}

cat("Bellman value vectors:\n")
for (t in 0:T) {
  cat("V_", t, " = ", paste(round(V[[t + 1]], 4), collapse = ", "), "\n", sep = "")
}

cat("\nExpected accumulated value from m0:", sum(m0 * V[[1]]), "\n")

# Forward cohort recursion check.
m <- matrix(NA_real_, nrow = T + 1, ncol = 3)
m[1, ] <- m0

for (t in 0:(T - 1)) {
  m[t + 2, ] <- m[t + 1, ] %*% P
}

year_values <- as.numeric(m %*% g)

cat("\nForward cohort states:\n")
print(round(m, 4))
cat("Year values:", paste(round(year_values, 4), collapse = ", "), "\n")
cat("Forward accumulated value:", sum(year_values), "\n")


==> simulation_sparsity.R <==
# simulation_sparsity.R
# Decision outcomes (correct / wrong / abstain) for the empirical, precise
# Dirichlet, and IDM analyses as the amount of transition evidence varies.
# Reproduces the "Behavior under increasing sparsity" subsection (Figure).
#
# Ground truth: PFO closure genuinely lowers the per-step recurrent-stroke
# probability from 0.014 (medical therapy) to 0.010 (closure), but not by
# enough to justify its one-time cost. The true incremental net monetary
# benefit is negative, so the correct decision is medical therapy. Under
# sparse evidence the closure arm frequently records a sampling zero, which
# the point analyses can misread as a highly effective treatment.

set.seed(20260621)

# Net monetary benefit of one arm (3-state cohort model of the case study).
nmb_arm <- function(p_stroke, closure = FALSE, horizon = 7,
                    lambda = 150000, discount_rate = 0.03,
                    p_death_no_stroke = 0.002, p_death_post_stroke = 0.050,
                    utility_no_stroke = 0.86, utility_post_stroke = 0.65,
                    cost_no_stroke = 200, cost_post_stroke = 8000,
                    cost_acute_stroke = 40000, cost_closure_once = 15000) {
  m <- c(1, 0, 0)
  qalys <- 0
  costs <- if (closure) cost_closure_once else 0
  for (t in 0:(horizon - 1)) {
    d <- 1 / (1 + discount_rate)^t
    qalys <- qalys + d * (m[1] * utility_no_stroke + m[2] * utility_post_stroke)
    costs <- costs + d * (m[1] * cost_no_stroke + m[2] * cost_post_stroke) +
             d * m[1] * p_stroke * cost_acute_stroke
    P <- matrix(c(1 - p_stroke - p_death_no_stroke, p_stroke, p_death_no_stroke,
                  0, 1 - p_death_post_stroke, p_death_post_stroke,
                  0, 0, 1), nrow = 3, byrow = TRUE)
    m <- as.numeric(m %*% P)
  }
  lambda * qalys - costs
}

inmb <- function(p_closure, p_medical, lambda = 150000) {
  nmb_arm(p_closure, TRUE, lambda = lambda) - nmb_arm(p_medical, FALSE, lambda = lambda)
}

pc_true <- 0.010   # true per-step recurrent-stroke probability, closure arm
pm_true <- 0.014   # true per-step recurrent-stroke probability, medical arm
lambda  <- 150000
alpha   <- 2
true_decision <- if (inmb(pc_true, pm_true, lambda) > 0) "closure" else "medical"
cat(sprintf("True INMB = %.0f  ->  correct decision: %s\n",
            inmb(pc_true, pm_true, lambda), true_decision))

Ns   <- c(25, 50, 100, 200, 400, 800, 1600, 3200)  # patient-years at risk per arm
reps <- 16000

simulate_N <- function(N) {
  emp_wrong <- dir_wrong <- idm_wrong <- idm_abstain <- idm_correct <- 0
  for (r in seq_len(reps)) {
    ec <- rpois(1, N * pc_true)   # recurrent strokes observed, closure arm
    em <- rpois(1, N * pm_true)   # recurrent strokes observed, medical arm

    # Empirical transition matrix.
    de <- if (inmb(ec / N, em / N, lambda) > 0) "closure" else "medical"

    # Precise symmetric Dirichlet posterior mean (strength alpha).
    pcd <- (ec + alpha / 2) / (N + alpha)
    pmd <- (em + alpha / 2) / (N + alpha)
    dd <- if (inmb(pcd, pmd, lambda) > 0) "closure" else "medical"

    # IDM interval: closure worst (upper p) vs medical best (lower p) gives the
    # lower INMB endpoint; the reverse gives the upper endpoint.
    lo <- nmb_arm((ec + alpha) / (N + alpha), TRUE,  lambda = lambda) -
          nmb_arm( em        / (N + alpha), FALSE, lambda = lambda)
    hi <- nmb_arm( ec        / (N + alpha), TRUE,  lambda = lambda) -
          nmb_arm((em + alpha) / (N + alpha), FALSE, lambda = lambda)
    di <- if (lo > 0) "closure" else if (hi < 0) "medical" else "abstain"

    emp_wrong <- emp_wrong + (de != true_decision)
    dir_wrong <- dir_wrong + (dd != true_decision)
    if (di == "abstain") idm_abstain <- idm_abstain + 1
    else if (di == true_decision) idm_correct <- idm_correct + 1
    else idm_wrong <- idm_wrong + 1
  }
  c(N = N,
    emp_wrong   = emp_wrong   / reps,
    dir_wrong   = dir_wrong   / reps,
    idm_wrong   = idm_wrong   / reps,
    idm_abstain = idm_abstain / reps,
    idm_correct = idm_correct / reps)
}

results <- as.data.frame(t(sapply(Ns, simulate_N)))
cat("\nDecision outcomes by patient-years per arm (alpha = 2, lambda = 150000)\n")
print(round(results, 3))

# These Monte Carlo estimates reproduce Figure "Decision outcomes under
# increasing evidence" up to simulation error.

